A Bethe-Ansatz Source of Early Token Correlations: A marginal-preserving construction for parallel proposals

Parallel token proposals need a joint law, not merely accurate token marginals. We construct coordinate-Bethe-ansatz laws from the periodic XXZ chain and compare them with their maximum-entropy pairwise projections at identical one- and two-site moments. In an eight-site, three-excitation sector, symmetry makes the full probability-law difference one-dimensional, determined by a contiguous three-site moment $\delta$. Along the Bethe branch, this gap changes sign and vanishes exactly at $\Delta=(3+\sqrt3)/2$, where the eigenstate law becomes pairwise. A nonlinear two-token readout preserves separate token marginals yet exposes a distance $2|\delta|$; a direct three-token readout preserves all one- and two-token marginals yet exposes $4|\delta|$. At $\Delta=1.5$ these deterministic binary distances are $0.02654573$ and $0.05309145$. We give an exact target-alignment formula and prove a strict speculative accepted-prefix advantage throughout an unrestricted open neighborhood of a constructed target. These are finite-law existence results, not measured language-model or wall-clock gains.

==> anc/README.md <==
# Reproducibility for the 14 October 2026 mathematical revision

This archive accompanies the revision draft of *A Bethe-Ansatz Source of Early Token Correlations* (arXiv:2610.16781). The PDF and LaTeX source are in the separate paper package. The original arXiv version is unchanged by preparing this archive.

## Contents

- `xxz_delta_sweep.py` and `xxz_delta_sweep.json`: the eight-site, three-excitation Hamiltonian, branch sweep, Bethe checks, moment-matched pairwise control, two-token tables and acceptance numbers.
- `high_precision_xxz.py`: independent 75-digit calculation of the energy and momentum printed in the paper. The ordinary double-precision energy in `three_token_verification.json` is for identification only and should not be used to check final printed digits.
- `verify_alignment.py` and `verification.json`: direct enumeration of exact two-token acceptance and the target-alignment identity for 12,060 constructed and randomly sampled targets, including altered first-token marginals. The code checks the unrestricted bound and mixture crossover.
- `verify_three_token.py` and `three_token_verification.json`: independent Hamiltonian and pairwise-model refit at four anisotropies, eight-cell triple probabilities, every pair marginal, exact accepted-prefix lengths, and 200 random four-symbol emission-channel checks.

## Run

Python 3 with NumPy and SciPy is required for the sweep and the three-token verification. From this extracted directory:

```bash
python3 xxz_delta_sweep.py > xxz_delta_sweep.json
python3 high_precision_xxz.py
python3 verify_alignment.py
python3 verify_three_token.py
```

The latter two scripts write their JSON reports alongside the scripts. The exact cancellation point is proved algebraically in the manuscript; floating-point results only check it numerically. The calculations concern finite probability laws and constructed targets. They do not measure language-model acceptance or serving speed.


==> anc/high_precision_xxz.py <==
"""Independently calculate the manuscript's XXZ energy and momentum digits.

Uses only Python's decimal and itertools modules. The five-by-five matrix is
the orbit-constant restriction of H(Delta) displayed in the manuscript.
It is not a reformatting of a machine-precision eigensolver result.
"""

from decimal import Decimal as D, getcontext
from itertools import permutations

getcontext().prec = 75
ZERO, ONE = D(0), D(1)
HALF = ONE / 2
DELTA = D("1.5")
H = [
    [-DELTA, -ONE, ZERO, ZERO, ZERO],
    [-HALF, -HALF, -HALF, -HALF, ZERO],
    [ZERO, -HALF, -HALF, -HALF, -HALF],
    [ZERO, -ONE, -ONE, DELTA, -ONE],
    [ZERO, ZERO, -ONE, -ONE, DELTA - ONE],
]


def determinant_at(energy):
    """Leibniz determinant of H - energy*I, with decimal arithmetic."""
    matrix = [[H[i][j] - (energy if i == j else ZERO)
               for j in range(5)] for i in range(5)]
    total = ZERO
    for perm in permutations(range(5)):
        inversions = sum(perm[i] > perm[j]
                         for i in range(5) for j in range(i + 1, 5))
        term = -ONE if inversions % 2 else ONE
        for i, j in enumerate(perm):
            term *= matrix[i][j]
        total += term
    return total


def sine_cosine(x):
    """Taylor series with more terms than needed for |x| < 1."""
    sine, cosine = ZERO, ZERO
    sin_term, cos_term = x, ONE
    for n in range(85):
        sine += sin_term
        cosine += cos_term
        sin_term *= -x * x / D((2*n + 2)*(2*n + 3))
        cos_term *= -x * x / D((2*n + 1)*(2*n + 2))
    return sine, cosine


def main():
    # The two seeds select the state identified in the manuscript.
    a, b = D("-1.38987558365"), D("-1.38987558366")
    for _ in range(20):
        fa, fb = determinant_at(a), determinant_at(b)
        if fa == fb:
            break
        c = b - fb * (b - a) / (fb - fa)
        if c == b:
            break
        a, b = b, c
    energy = b

    # For the k=(-kappa,0,kappa) Bethe state, E=Delta-1-2*cos(kappa).
    target_cosine = (DELTA - ONE - energy) / 2
    kappa = D("0.3334")
    for _ in range(20):
        sine, cosine = sine_cosine(kappa)
        step = (cosine - target_cosine) / sine
        if step == 0:
            break
        kappa += step

    assert abs(determinant_at(energy)) < D("1e-65")
    assert abs(sine_cosine(kappa)[1] - target_cosine) < D("1e-65")
    assert abs(energy - D("-1.3898755836515198")) < D("5e-17")
    assert abs(kappa - D("0.3333918699484193")) < D("5e-17")
    print("energy", energy)
    print("kappa", kappa)
    print("determinant residual", determinant_at(energy))
    print("dispersion residual", sine_cosine(kappa)[1] - target_cosine)


if __name__ == "__main__":
    main()


==> anc/three_token_verification.json <==
{
  "source": "independent Hamiltonian and maximum-entropy refit",
  "rows": [
    {
      "anisotropy": 1.5,
      "energy": -1.3898755836515209,
      "triple_moment_gap": 0.013272863497037247,
      "three_token_TV": 0.05309145398814914,
      "maximum_pair_marginal_error": 4.996003610813204e-16,
      "maximum_single_marginal_error": 7.771561172376096e-16,
      "accepted_with_target_P_proposal_P": 2.999999999999999,
      "accepted_with_target_P_proposal_Q": 2.94690854601185,
      "P_000_to_111": [
        0.20169953220575548,
        0.18988225390594293,
        0.1390720439155468,
        0.09434616997275465,
        0.1898822539059429,
        0.043535959982358534,
        0.09434616997275463,
        0.047235616138943816
      ],
      "Q_000_to_111": [
        0.21497239570279303,
        0.1766093904089058,
        0.12579918041850968,
        0.10761903346979203,
        0.17660939040890583,
        0.05680882347939591,
        0.10761903346979204,
        0.03396275264190657
      ]
    },
    {
      "anisotropy": 2.0,
      "energy": -1.3959318601812083,
      "triple_moment_gap": 0.004903079071702622,
      "three_token_TV": 0.01961231628681049,
      "maximum_pair_marginal_error": 2.220446049250313e-16,
      "maximum_single_marginal_error": 4.440892098500626e-16,
      "accepted_with_target_P_proposal_P": 3.000000000000001,
      "accepted_with_target_P_proposal_Q": 2.980387683713188,
      "P_000_to_111": [
        0.16366271889265502,
        0.20331571271067173,
        0.16062527682304073,
        0.09739629157363267,
        0.20331571271067173,
        0.054705855686001656,
        0.09739629157363267,
        0.019582140029694023
      ],
      "Q_000_to_111": [
        0.16856579796435753,
        0.19841263363896905,
        0.155722197751338,
        0.10229937064533524,
        0.19841263363896902,
        0.059608934757704235,
        0.10229937064533524,
        0.0146790609579914
      ]
    },
    {
      "anisotropy": 2.3660254037844384,
      "energy": -1.3660254037844417,
      "triple_moment_gap": 2.42861286636753e-17,
      "three_token_TV": 2.445960101127298e-16,
      "maximum_pair_marginal_error": 1.6653345369377348e-16,
      "maximum_single_marginal_error": 2.220446049250313e-16,
      "accepted_with_target_P_proposal_P": 2.9999999999999996,
      "accepted_with_target_P_proposal_Q": 2.999999999999999,
      "P_000_to_111": [
        0.15909090909090906,
        0.20454545454545459,
        0.15909090909090912,
        0.10227272727272724,
        0.20454545454545459,
        0.056818181818181816,
        0.10227272727272724,
        0.011363636363636383
      ],
      "Q_000_to_111": [
        0.15909090909090912,
        0.20454545454545464,
        0.15909090909090923,
        0.1022727272727273,
        0.20454545454545464,
        0.05681818181818188,
        0.10227272727272729,
        0.011363636363636359
      ]
    },
    {
      "anisotropy": 2.5,
      "energy": -1.3537610962557445,
      "triple_moment_gap": -0.0013312006583828615,
      "three_token_TV": 0.0053248026335314365,
      "maximum_pair_marginal_error": 1.6653345369377348e-16,
      "maximum_single_marginal_error": 2.220446049250313e-16,
      "accepted_with_target_P_proposal_P": 2.9999999999999996,
      "accepted_with_target_P_proposal_Q": 2.9946751973664685,
      "P_000_to_111": [
        0.15909333368294315,
        0.20444152563266715,
        0.15752349884370465,
        0.10394164184068505,
        0.2044415256326672,
        0.05702361505172247,
        0.10394164184068505,
        0.009593217474925272
      ],
      "Q_000_to_111": [
        0.15776213302456035,
        0.20577272629105012,
        0.15885469950208755,
        0.10261044118230224,
        0.20577272629105012,
        0.05569241439333966,
        0.10261044118230224,
        0.010924418133308134
      ]
    }
  ],
  "random_full_vocabulary_channel_checks": 200,
  "maximum_channel_factor_error": 1.0028870095490916e-16,
  "scope": "Finite three-token laws and constructed target only; no LM speed claim."
}


==> anc/verification.json <==
{
  "source": "xxz_delta_sweep.json",
  "checked_targets": 12060,
  "max_formula_or_mixture_error": 1.5439038936193583e-15,
  "minimum_observed_margin_over_D_minus_5TV": 1.2006514761575549e-07,
  "different_first_marginal_example": [
    3.0,
    9.869528158628878e-05,
    0.009726737002687225
  ],
  "Delta_1p5": {
    "anisotropy": 1.5,
    "D": 0.02654572699407456,
    "unrestricted_TV_radius_D_over_5": 0.005309145398814912,
    "mixture_gain_lambda_0": -0.02654572699407456,
    "mixture_gain_lambda_half": 0,
    "mixture_gain_lambda_1": 0.02654572699407456
  },
  "scope": "Algebraic finite-law checks, not language-model performance."
}


==> anc/verify_alignment.py <==
"""Reproduce the two-token target-alignment calculations from the manuscript laws.

Input: the already-published xxz_delta_sweep.json; no model weights or GPU needed.
This script checks algebraic identities independently by enumerating rejection events.
"""
from __future__ import annotations

import json
from pathlib import Path
import random


ROOT = Path(__file__).resolve().parent
SOURCE = ROOT / "xxz_delta_sweep.json"


def tv(p, q):
    return sum(abs(a - b) for a, b in zip(p, q)) / 2


def conditional(joint, x):
    mass = sum(joint[2 * x:2 * x + 2])
    return [joint[2 * x + y] / mass for y in range(2)] if mass else [0.0, 0.0]


def exact_prefix(proposal, target):
    """Direct enumeration of proposals and their two acceptance coins."""
    answer = 0.0
    for x in range(2):
        u = sum(proposal[2 * x:2 * x + 2])
        r = sum(target[2 * x:2 * x + 2])
        if u == 0:
            continue
        first = min(1.0, r / u)
        answer += u * first
        if r == 0:
            continue
        for y in range(2):
            qxy = proposal[2 * x + y]
            if qxy == 0:
                continue
            draft_cond = qxy / u
            target_cond = target[2 * x + y] / r
            answer += qxy * first * min(1.0, target_cond / draft_cond)
    return answer


def alignment_formula(p, q, target):
    """Gain from p versus q, valid for any two-token target law."""
    gain = 0.0
    for x in range(2):
        mass = sum(p[2 * x:2 * x + 2])
        assert abs(mass - sum(q[2 * x:2 * x + 2])) < 1e-11
        r = sum(target[2 * x:2 * x + 2])
        if min(mass, r) == 0:
            continue
        pc, qc, rc = conditional(p, x), conditional(q, x), conditional(target, x)
        gain += min(mass, r) * (tv(qc, rc) - tv(pc, rc))
    return gain


def interpolate(a, b, fraction):
    return [(1 - fraction) * x + fraction * y for x, y in zip(a, b)]


def main():
    rows = json.loads(SOURCE.read_text())
    rng = random.Random(261016781)
    max_identity_error = 0.0
    min_neighborhood_margin = float("inf")
    worst_unrestricted_target = None
    checked = 0
    examples = []
    for row in rows:
        p = row["token_joint_P_00_01_10_11"]
        q = row["token_joint_Q_00_01_10_11"]
        d = tv(p, q)
        assert abs(d - row["early_token_TV"]) < 1e-10
        if d < 1e-10:
            assert max(abs(a - b) for a, b in zip(p, q)) < 1e-10
            continue
        for lam in (0.0, 0.25, 0.5, 0.75, 1.0):
            r = interpolate(q, p, lam)
            direct = exact_prefix(p, r) - exact_prefix(q, r)
            theorem = alignment_formula(p, q, r)
            predicted = (2 * lam - 1) * d
            max_identity_error = max(max_identity_error, abs(direct - theorem),
                                     abs(direct - predicted))
            checked += 1
        # Targets below have arbitrary first-token marginals, including a
        # target outside the fixed-first-marginal slice in the original paper.
        for _ in range(1000):
            raw = [rng.expovariate(1) for _ in range(4)]
            s = [v / sum(raw) for v in raw]
            scale = rng.random() * min(0.1, d / 10)
            r = interpolate(p, s, scale)
            eta = tv(p, r)
            direct = exact_prefix(p, r) - exact_prefix(q, r)
            theorem = alignment_formula(p, q, r)
            max_identity_error = max(max_identity_error, abs(direct - theorem))
            margin = direct - (d - 5 * eta)
            min_neighborhood_margin = min(min_neighborhood_margin, margin)
            assert margin > -1e-11
            assert direct > 0  # since eta <= scale < d/5
            if abs(sum(r[:2]) - sum(p[:2])) > 1e-8:
                worst_unrestricted_target = (row["anisotropy"], eta, direct)
            checked += 1
        if abs(row["anisotropy"] - 1.5) < 1e-12:
            examples.append({"anisotropy": 1.5, "D": d,
                             "unrestricted_TV_radius_D_over_5": d / 5,
                             "mixture_gain_lambda_0": -d,
                             "mixture_gain_lambda_half": 0,
                             "mixture_gain_lambda_1": d})
    assert worst_unrestricted_target is not None
    assert max_identity_error < 2e-12
    report = {"source": SOURCE.name,
              "checked_targets": checked,
              "max_formula_or_mixture_error": max_identity_error,
              "minimum_observed_margin_over_D_minus_5TV": min_neighborhood_margin,
              "different_first_marginal_example": worst_unrestricted_target,
              "Delta_1p5": examples[0],
              "scope": "Algebraic finite-law checks, not language-model performance."}
    (ROOT / "verification.json").write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/verify_three_token.py <==
"""Independent three-token extension from the original XXZ law and pairwise fit.

Requires NumPy and SciPy. The public paper is not changed by this script.
"""
from __future__ import annotations

import json
from pathlib import Path
import sys

import numpy as np
from scipy.linalg import eigh
from scipy.optimize import root
from scipy.special import logsumexp

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT))
import xxz_delta_sweep as xxz


def projected_laws(anisotropy):
    h = xxz.get_h(anisotropy)
    eigenvalues, vectors = eigh(xxz.basis.T @ h @ xxz.basis)
    psi = xxz.basis @ vectors[:, 1]
    p = psi**2
    f = xxz.feature3

    def equations(theta):
        logq = f @ theta
        q = np.exp(logq - logsumexp(logq))
        centered = f - q @ f
        return f.T @ (q - p), centered.T @ (centered * q[:, None])

    fit = root(equations, np.zeros(3), jac=True, tol=1e-12)
    assert max(abs(equations(fit.x)[0])) < 1e-10
    logq = f @ fit.x
    q = np.exp(logq - logsumexp(logq))
    return p, q, float(eigenvalues[1])


def token_law(law):
    b = xxz.bits[:, :3]
    return np.array([law[np.all(b == np.array(x), axis=1)].sum()
                     for x in np.ndindex((2, 2, 2))])


def pair_marginals(law):
    cube = law.reshape(2, 2, 2)
    return [cube.sum(axis=axis) for axis in (0, 1, 2)]


def expected_accepted_prefix(proposal, target):
    """Exact rejection verification by prefix enumeration (three tokens)."""
    p = proposal.reshape(2, 2, 2)
    r = target.reshape(2, 2, 2)
    score = 0.0
    for length in (1, 2, 3):
        pp = p.sum(axis=tuple(range(length, 3))) if length < 3 else p
        rr = r.sum(axis=tuple(range(length, 3))) if length < 3 else r
        pp = np.asarray(pp).reshape(-1)
        rr = np.asarray(rr).reshape(-1)
        for i, value in enumerate(pp):
            if value == 0:
                continue
            prefix = np.unravel_index(i, (2,) * length)
            weight = value
            for k in range(length):
                p_pre = float(p[prefix[:k]].sum()) if k else 1.0
                r_pre = float(r[prefix[:k]].sum()) if k else 1.0
                p_step = float(p[prefix[:k + 1]].sum()) / p_pre
                r_step = (float(r[prefix[:k + 1]].sum()) / r_pre
                          if r_pre > 0 else 0.0)
                weight *= min(1.0, r_step / p_step)
            score += weight
    return score


def main():
    rows = []
    max_channel_factor_error = 0.0
    for anisotropy in (1.5, 2.0, (3 + np.sqrt(3)) / 2, 2.5):
        p, q, energy = projected_laws(anisotropy)
        bp, bq = token_law(p), token_law(q)
        delta = float(np.dot(p - q, np.prod(xxz.bits[:, :3], axis=1)))
        pair_error = max(float(np.max(abs(a - b)))
                         for a, b in zip(pair_marginals(bp), pair_marginals(bq)))
        single_error = max(float(np.max(abs(a - b)))
                           for axis in ((1, 2), (0, 2), (0, 1))
                           for a, b in [(bp.reshape(2, 2, 2).sum(axis=axis),
                                         bq.reshape(2, 2, 2).sum(axis=axis))])
        gap = .5 * float(np.sum(abs(bp - bq)))
        assert pair_error < 1e-10 and single_error < 1e-10
        assert abs(gap - 4 * abs(delta)) < 1e-10
        accepted_p = expected_accepted_prefix(bp, bp)
        accepted_q = expected_accepted_prefix(bq, bp)
        assert abs(accepted_p - 3) < 1e-10
        assert abs(accepted_q - (3 - gap)) < 1e-10
        if abs(anisotropy - 1.5) < 1e-12:
            rng = np.random.default_rng(261016781)
            for _ in range(200):
                channels = rng.dirichlet(np.ones(4), size=(3, 2))
                def emitted(bit_law):
                    out = np.zeros((4, 4, 4))
                    for bits in np.ndindex((2, 2, 2)):
                        out += bit_law[np.ravel_multi_index(bits, (2, 2, 2))] * np.einsum(
                            'i,j,k->ijk', *(channels[t, bits[t]] for t in range(3)))
                    return out
                vp, vq = emitted(bp), emitted(bq)
                ds = [.5 * abs(channels[t, 0] - channels[t, 1]).sum()
                      for t in range(3)]
                actual = .5 * abs(vp - vq).sum()
                expected = 4 * abs(delta) * np.prod(ds)
                max_channel_factor_error = max(max_channel_factor_error,
                                               float(abs(actual - expected)))
                assert abs(actual - expected) < 1e-12
                for axis in (0, 1, 2):
                    assert np.max(abs(vp.sum(axis=axis) - vq.sum(axis=axis))) < 1e-12
        rows.append({"anisotropy": float(anisotropy), "energy": energy,
                     "triple_moment_gap": delta,
                     "three_token_TV": gap,
                     "maximum_pair_marginal_error": pair_error,
                     "maximum_single_marginal_error": single_error,
                     "accepted_with_target_P_proposal_P": accepted_p,
                     "accepted_with_target_P_proposal_Q": accepted_q,
                     "P_000_to_111": bp.tolist(),
                     "Q_000_to_111": bq.tolist()})
    result = {"source": "independent Hamiltonian and maximum-entropy refit",
              "rows": rows,
              "random_full_vocabulary_channel_checks": 200,
              "maximum_channel_factor_error": max_channel_factor_error,
              "scope": "Finite three-token laws and constructed target only; no LM speed claim."}
    (ROOT / "three_token_verification.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({"rows": [{k: v for k, v in row.items()
                                 if k not in ("P_000_to_111", "Q_000_to_111")}
                               for row in rows]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/xxz_delta_sweep.json <==
[
  {
    "anisotropy": 1.05,
    "energy": -1.2663444991151982,
    "hamiltonian_eigen_residual": 1.3519273342985143e-15,
    "nearest_eigenvalue_gap": 0.7275596021692079,
    "reflection_probability_error": 8.673617379884035e-18,
    "kappa_real": 0.8524078690563484,
    "kappa_imag": -0.0,
    "bethe_equation_error": 2.4650951625709315e-15,
    "born_probability_error": 1.942890293094024e-16,
    "matched_pair_error": 2.498001805406602e-16,
    "adjacent_triple_bethe": 0.07257007115352775,
    "adjacent_triple_pairwise": 0.05884228356596607,
    "adjacent_triple_delta": 0.013727787587561678,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5247904961978076,
      0.10020950380219217,
      0.30242992884647213,
      0.07257007115352775
    ],
    "token_joint_Q_00_01_10_11": [
      0.511062708610246,
      0.11393729138975388,
      0.31615771643403395,
      0.05884228356596607
    ],
    "first_token_marginal": 0.3749999999999999,
    "second_token_marginal": 0.1727795749557199,
    "early_token_TV": 0.02745557517512338,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9725444248248767,
    "pair_law_TV": 0.2196446014009871
  },
  {
    "anisotropy": 1.1,
    "energy": -1.285123163931652,
    "hamiltonian_eigen_residual": 1.769023336939007e-15,
    "nearest_eigenvalue_gap": 0.7048869004132232,
    "reflection_probability_error": 8.673617379884035e-19,
    "kappa_real": 0.8057622480510533,
    "kappa_imag": -0.0,
    "bethe_equation_error": 1.7527816313752602e-15,
    "born_probability_error": 1.3877787807814457e-16,
    "matched_pair_error": 2.983724378680108e-16,
    "adjacent_triple_bethe": 0.07144459671084707,
    "adjacent_triple_pairwise": 0.05742903787612053,
    "adjacent_triple_delta": 0.014015558834726542,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.525430906893215,
      0.09956909310678491,
      0.30355540328915287,
      0.07144459671084707
    ],
    "token_joint_Q_00_01_10_11": [
      0.5114153480584888,
      0.11358465194151154,
      0.31757096212387964,
      0.05742903787612053
    ],
    "first_token_marginal": 0.3749999999999999,
    "second_token_marginal": 0.171013689817632,
    "early_token_TV": 0.02803111766945311,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9719688823305468,
    "pair_law_TV": 0.224248941355625
  },
  {
    "anisotropy": 1.2,
    "energy": -1.3199723891864394,
    "hamiltonian_eigen_residual": 1.3611556143588143e-15,
    "nearest_eigenvalue_gap": 0.6695005607149593,
    "reflection_probability_error": 1.3010426069826053e-18,
    "kappa_real": 0.7075044531168403,
    "kappa_imag": -0.0,
    "bethe_equation_error": 1.6392246515987586e-15,
    "born_probability_error": 2.498001805406602e-16,
    "matched_pair_error": 2.1163626406917047e-16,
    "adjacent_triple_bethe": 0.06764298505598981,
    "adjacent_triple_pairwise": 0.053211721702757335,
    "adjacent_triple_delta": 0.014431263353232478,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5269071551735348,
      0.09809284482646512,
      0.30735701494401024,
      0.06764298505598981
    ],
    "token_joint_Q_00_01_10_11": [
      0.5124758918203025,
      0.11252410817969763,
      0.3217882782972427,
      0.053211721702757335
    ],
    "first_token_marginal": 0.375,
    "second_token_marginal": 0.16573582988245494,
    "early_token_TV": 0.028862526706464883,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9711374732935352,
    "pair_law_TV": 0.23090021365171984
  },
  {
    "anisotropy": 1.3,
    "energy": -1.3497705463793503,
    "hamiltonian_eigen_residual": 1.5859585452872752e-15,
    "nearest_eigenvalue_gap": 0.6497893439881235,
    "reflection_probability_error": 2.981555974335137e-19,
    "kappa_real": 0.6007971054060586,
    "kappa_imag": -0.0,
    "bethe_equation_error": 4.490660002904903e-15,
    "born_probability_error": 8.81239525796218e-16,
    "matched_pair_error": 1.5265566588595902e-16,
    "adjacent_triple_bethe": 0.0619392671777463,
    "adjacent_triple_pairwise": 0.04741369639951793,
    "adjacent_triple_delta": 0.014525570778228372,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5284527791535745,
      0.09654722084642546,
      0.3130607328222536,
      0.0619392671777463
    ],
    "token_joint_Q_00_01_10_11": [
      0.5139272083753462,
      0.11107279162465389,
      0.3275863036004821,
      0.04741369639951793
    ],
    "first_token_marginal": 0.3749999999999999,
    "second_token_marginal": 0.15848648802417176,
    "early_token_TV": 0.029051141556456758,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9709488584435433,
    "pair_law_TV": 0.23240913245165412
  },
  {
    "anisotropy": 1.4,
    "energy": -1.3732397811882744,
    "hamiltonian_eigen_residual": 1.7586092382748457e-15,
    "nearest_eigenvalue_gap": 0.6477661586973098,
    "reflection_probability_error": 6.938893903907228e-18,
    "kappa_real": 0.48081151376859516,
    "kappa_imag": -0.0,
    "bethe_equation_error": 2.710399819191012e-15,
    "born_probability_error": 7.355227538141662e-16,
    "matched_pair_error": 5.551115123125783e-17,
    "adjacent_triple_bethe": 0.05486596552953588,
    "adjacent_triple_pairwise": 0.040703257986304975,
    "adjacent_triple_delta": 0.014162707543230908,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5297857449257463,
      0.09521425507425381,
      0.3201340344704641,
      0.05486596552953588
    ],
    "token_joint_Q_00_01_10_11": [
      0.5156230373825152,
      0.10937696261748472,
      0.334296742013695,
      0.040703257986304975
    ],
    "first_token_marginal": 0.375,
    "second_token_marginal": 0.1500802206037897,
    "early_token_TV": 0.02832541508646187,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9716745849135382,
    "pair_law_TV": 0.22660332069169453
  },
  {
    "anisotropy": 1.5,
    "energy": -1.3898755836515209,
    "hamiltonian_eigen_residual": 1.585609377385145e-15,
    "nearest_eigenvalue_gap": 0.6639446546089678,
    "reflection_probability_error": 3.2526065174565133e-19,
    "kappa_real": 0.3333918699484177,
    "kappa_imag": -0.0,
    "bethe_equation_error": 2.1868857395626282e-15,
    "born_probability_error": 6.245004513516506e-16,
    "matched_pair_error": 4.0245584642661925e-16,
    "adjacent_triple_bethe": 0.047235616138943816,
    "adjacent_triple_pairwise": 0.03396275264190654,
    "adjacent_triple_delta": 0.013272863497037275,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5306538300272452,
      0.09434616997275465,
      0.3277643838610561,
      0.047235616138943816
    ],
    "token_joint_Q_00_01_10_11": [
      0.517380966530208,
      0.10761903346979196,
      0.3410372473580935,
      0.03396275264190654
    ],
    "first_token_marginal": 0.3749999999999999,
    "second_token_marginal": 0.14158178611169847,
    "early_token_TV": 0.02654572699407456,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9734542730059255,
    "pair_law_TV": 0.21236581595259674
  },
  {
    "anisotropy": 1.6,
    "energy": -1.400000000000001,
    "hamiltonian_eigen_residual": 2.2375646653622477e-15,
    "nearest_eigenvalue_gap": 0.6972331599631885,
    "reflection_probability_error": 2.0816681711721685e-17,
    "kappa_real": 0.0,
    "kappa_imag": -2.980232238769531e-08,
    "bethe_equation_error": null,
    "born_probability_error": null,
    "matched_pair_error": 4.163336342344337e-16,
    "adjacent_triple_bethe": 0.03985969387755105,
    "adjacent_triple_pairwise": 0.027951403590481854,
    "adjacent_triple_delta": 0.011908290287069193,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5309311224489794,
      0.09406887755102039,
      0.3351403061224489,
      0.03985969387755105
    ],
    "token_joint_Q_00_01_10_11": [
      0.5190228321619105,
      0.10597716783808964,
      0.34704859640951824,
      0.027951403590481854
    ],
    "first_token_marginal": 0.37499999999999994,
    "second_token_marginal": 0.13392857142857145,
    "early_token_TV": 0.02381658057413838,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9761834194258616,
    "pair_law_TV": 0.19053264459310748
  },
  {
    "anisotropy": 1.8,
    "energy": -1.4046371103711581,
    "hamiltonian_eigen_residual": 2.8434906527939377e-15,
    "nearest_eigenvalue_gap": 0.8057297802154273,
    "reflection_probability_error": 1.0408340855860843e-17,
    "kappa_real": 0.0,
    "kappa_imag": -0.44859737979083586,
    "bethe_equation_error": 3.197442310920451e-13,
    "born_probability_error": 2.0712598303163077e-15,
    "matched_pair_error": 4.371503159461554e-16,
    "adjacent_triple_bethe": 0.02774853085586325,
    "adjacent_triple_pairwise": 0.019343911645788674,
    "adjacent_triple_delta": 0.008404619210074574,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5298957276508245,
      0.09510427234917555,
      0.34725146914413674,
      0.02774853085586325
    ],
    "token_joint_Q_00_01_10_11": [
      0.5214911084407502,
      0.10350889155925021,
      0.3556560883542116,
      0.019343911645788674
    ],
    "first_token_marginal": 0.375,
    "second_token_marginal": 0.1228528032050388,
    "early_token_TV": 0.016809238420149183,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9831907615798507,
    "pair_law_TV": 0.13447390736119363
  },
  {
    "anisotropy": 2.0,
    "energy": -1.3959318601812083,
    "hamiltonian_eigen_residual": 3.8651071644422634e-15,
    "nearest_eigenvalue_gap": 0.9529623573195083,
    "reflection_probability_error": 6.938893903907228e-18,
    "kappa_real": 0.0,
    "kappa_imag": -0.6192874797193196,
    "bethe_equation_error": 2.1032064978498966e-12,
    "born_probability_error": 2.2967738821932926e-15,
    "matched_pair_error": 3.139849491518021e-16,
    "adjacent_triple_bethe": 0.019582140029694023,
    "adjacent_triple_pairwise": 0.014679060957991387,
    "adjacent_triple_delta": 0.004903079071702636,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5276037084263675,
      0.09739629157363267,
      0.35541785997030606,
      0.019582140029694023
    ],
    "token_joint_Q_00_01_10_11": [
      0.5227006293546647,
      0.10229937064533523,
      0.3603209390420085,
      0.014679060957991387
    ],
    "first_token_marginal": 0.3750000000000001,
    "second_token_marginal": 0.11697843160332669,
    "early_token_TV": 0.009806158143405248,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9901938418565948,
    "pair_law_TV": 0.07844926514724185
  },
  {
    "anisotropy": 2.25,
    "energy": -1.3764026462811016,
    "hamiltonian_eigen_residual": 3.482080492734808e-15,
    "nearest_eigenvalue_gap": 1.1679679289566227,
    "reflection_probability_error": 3.469446951953614e-17,
    "kappa_real": 0.0,
    "kappa_imag": -0.7721319311708217,
    "bethe_equation_error": 1.7109869077103212e-11,
    "born_probability_error": 3.4919983571413127e-15,
    "matched_pair_error": 6.245004513516506e-17,
    "adjacent_triple_bethe": 0.013320844133167843,
    "adjacent_triple_pairwise": 0.011985291718146957,
    "adjacent_triple_delta": 0.001335552415020886,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5242507707440603,
      0.10074922925593946,
      0.36167915586683197,
      0.013320844133167843
    ],
    "token_joint_Q_00_01_10_11": [
      0.5229152183290395,
      0.10208478167096038,
      0.363014708281853,
      0.011985291718146957
    ],
    "first_token_marginal": 0.3749999999999999,
    "second_token_marginal": 0.11407007338910731,
    "early_token_TV": 0.002671104830041829,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9973288951699582,
    "pair_law_TV": 0.021368838640334446
  },
  {
    "anisotropy": 2.3660254037844384,
    "energy": -1.3660254037844417,
    "hamiltonian_eigen_residual": 3.621969686398286e-15,
    "nearest_eigenvalue_gap": 1.2746726034442981,
    "reflection_probability_error": 3.469446951953614e-18,
    "kappa_real": 0.0,
    "kappa_imag": -0.8314429455293122,
    "bethe_equation_error": 4.285993782104924e-11,
    "born_probability_error": 4.520689378395559e-15,
    "matched_pair_error": 9.71445146547012e-17,
    "adjacent_triple_bethe": 0.011363636363636383,
    "adjacent_triple_pairwise": 0.01136363636363637,
    "adjacent_triple_delta": 1.3877787807814457e-17,
    "nonzero_three_site_gaps": 0,
    "token_joint_P_00_01_10_11": [
      0.5227272727272728,
      0.10227272727272724,
      0.36363636363636376,
      0.011363636363636383
    ],
    "token_joint_Q_00_01_10_11": [
      0.5227272727272728,
      0.10227272727272729,
      0.3636363636363637,
      0.01136363636363637
    ],
    "first_token_marginal": 0.375,
    "second_token_marginal": 0.11363636363636363,
    "early_token_TV": 6.245004513516506e-17,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 2.0,
    "pair_law_TV": 3.608224830031759e-16
  },
  {
    "anisotropy": 2.5,
    "energy": -1.3537610962557445,
    "hamiltonian_eigen_residual": 4.396959762578779e-15,
    "nearest_eigenvalue_gap": 1.353761096255739,
    "reflection_probability_error": 3.469446951953614e-17,
    "kappa_real": 0.0,
    "kappa_imag": -0.8939287782156311,
    "bethe_equation_error": 9.5042196335271e-11,
    "born_probability_error": 5.27008992001754e-15,
    "matched_pair_error": 1.457167719820518e-16,
    "adjacent_triple_bethe": 0.009593217474925272,
    "adjacent_triple_pairwise": 0.010924418133308134,
    "adjacent_triple_delta": -0.0013312006583828615,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5210583581593149,
      0.10394164184068505,
      0.36540678252507475,
      0.009593217474925272
    ],
    "token_joint_Q_00_01_10_11": [
      0.522389558817698,
      0.10261044118230224,
      0.3640755818666921,
      0.010924418133308134
    ],
    "first_token_marginal": 0.375,
    "second_token_marginal": 0.11353485931561033,
    "early_token_TV": 0.002662401316765717,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9973375986832342,
    "pair_law_TV": 0.021299210534125763
  },
  {
    "anisotropy": 3.0,
    "energy": -1.3099218063460292,
    "hamiltonian_eigen_residual": 7.63198843415425e-15,
    "nearest_eigenvalue_gap": 1.3099218063460298,
    "reflection_probability_error": 6.938893903907228e-18,
    "kappa_real": 0.0,
    "kappa_imag": -1.0897843728337568,
    "bethe_equation_error": 1.9208528101444244e-09,
    "born_probability_error": 1.8311741012411176e-14,
    "matched_pair_error": 1.8735013540549517e-16,
    "adjacent_triple_bethe": 0.005671284157410602,
    "adjacent_triple_pairwise": 0.010558580082854867,
    "adjacent_triple_delta": -0.0048872959254442645,
    "nonzero_three_site_gaps": 32,
    "token_joint_P_00_01_10_11": [
      0.5158797131908426,
      0.10912028680915722,
      0.3693287158425893,
      0.005671284157410602
    ],
    "token_joint_Q_00_01_10_11": [
      0.5207670091162868,
      0.10423299088371295,
      0.36444141991714507,
      0.010558580082854867
    ],
    "first_token_marginal": 0.3749999999999999,
    "second_token_marginal": 0.11479157096656782,
    "early_token_TV": 0.009774591850888505,
    "expected_accepted_proposals_P": 2.0,
    "expected_accepted_proposals_Q": 1.9902254081491115,
    "pair_law_TV": 0.0781967348071082
  }
]


==> anc/xxz_delta_sweep.py <==
"""Independent finite XXZ anisotropy sweep for the paper's Bethe branch.

Numerical data only; no language-model or latency claim. The second-lowest
translation-invariant eigenstate is checked against coordinate Bethe roots,
which continue from real to imaginary momenta across the coalescence point.
"""
import itertools
import json

import numpy as np
from scipy.linalg import eigh
from scipy.optimize import minimize, root
from scipy.special import logsumexp

L,M=8,3
states=list(itertools.combinations(range(L),M))
index={s:i for i,s in enumerate(states)}
bits=np.array([[int(j in s) for j in range(L)] for s in states],dtype=np.int8)
orbits=[];seen=set()
for i,b in enumerate(bits):
    if i in seen:continue
    members=sorted({index[tuple(np.flatnonzero(np.roll(b,j)))] for j in range(L)})
    seen.update(members);orbits.append(members)
assert len(orbits)==7 and all(len(g)==8 for g in orbits)
basis=np.zeros((56,7))
for j,g in enumerate(orbits):basis[g,j]=1/np.sqrt(8)
spins=1-2*bits.astype(float)
pair_indices=list(itertools.combinations(range(L),2))
all_pairs=np.stack([spins[:,i]*spins[:,j] for i,j in pair_indices],axis=-1)
features=np.stack([sum(spins[:,j]*spins[:,(j+d)%L]
                       for j in range(L if d<4 else 4))
                   for d in range(1,5)],axis=-1)
assert np.linalg.matrix_rank(features-features.mean(0))==3
feature3=features[:,:3]

def get_h(delta):
    h=np.zeros((56,56))
    for i,b in enumerate(bits):
        h[i,i]=-delta*sum((b[j]-.5)*(b[(j+1)%L]-.5) for j in range(L))
        for j in range(L):
            k=(j+1)%L
            if b[j]!=b[k]:
                changed=b.copy();changed[j],changed[k]=changed[k],changed[j]
                h[i,index[tuple(np.flatnonzero(changed))]]=-.5
    return h

def compare(delta):
    h=get_h(delta)
    energies,vectors=eigh(basis.T@h@basis)
    energy=float(energies[1]);psi=basis@vectors[:,1]
    p=psi**2
    eigen_residual=float(np.linalg.norm(h@psi-energy*psi))
    assert eigen_residual<1e-12
    nearest_eigenvalue_gap=float(min(abs(energy-energies[0]),abs(energies[2]-energy)))
    assert nearest_eigenvalue_gap>1e-8
    reflection_map=np.array([index[tuple(np.flatnonzero(b[(-np.arange(L))%L]))] for b in bits])
    reflection_probability_error=float(np.max(abs(p-p[reflection_map])))
    assert reflection_probability_error<1e-12
    def objective(theta):
        logits=feature3@theta
        q=np.exp(logits-logsumexp(logits))
        return -p@(logits-logsumexp(logits)),feature3.T@(q-p)
    fit=minimize(objective,np.zeros(3),jac=True,method='BFGS',
                 options={'gtol':1e-12,'maxiter':3000})
    def moments(theta):
        logits=feature3@theta
        q=np.exp(logits-logsumexp(logits))
        centered=feature3-(q@feature3)[None,:]
        return feature3.T@(q-p),centered.T@(centered*q[:,None])
    polished=root(lambda theta:moments(theta),fit.x,jac=True,tol=1e-12)
    theta=polished.x if np.max(abs(moments(polished.x)[0]))<np.max(abs(moments(fit.x)[0])) else fit.x
    logits=feature3@theta;q=np.exp(logits-logsumexp(logits))
    pair_error=float(np.max(abs(all_pairs.T@(p-q))))
    assert pair_error<1e-8,(delta,pair_error)
    triple=bits[:,0]*bits[:,1]*bits[:,2]
    delta_moment=float((p-q)@triple)
    A=bits[:,0]
    B=bits[:,1]*bits[:,2]
    joint_p=[float(p[(A==a)&(B==b)].sum()) for a in (0,1) for b in (0,1)]
    joint_q=[float(q[(A==a)&(B==b)].sum()) for a in (0,1) for b in (0,1)]
    early_token_tv=float(.5*np.sum(abs(np.array(joint_p)-joint_q)))
    assert abs(early_token_tv-2*abs(delta_moment))<1e-12
    triple_gaps=[float((p-q)@(bits[:,i]*bits[:,j]*bits[:,k]))
                 for i,j,k in itertools.combinations(range(L),3)]
    triple_nonzero=sum(abs(x)>1e-12 for x in triple_gaps)
    assert triple_nonzero in (0,32)
    cos_k=(delta-1-energy)/2
    kap=np.arccos(complex(cos_k))
    bethe_error=None;born_error=None
    # Coincident Bethe momenta need a limiting wavefunction; the naive
    # permutation sum loses rank at Delta=8/5 and is deliberately omitted.
    if np.isfinite(kap) and abs(kap)>1e-6:
        ks=np.array([-kap,0.,kap])
        def S(a,b):
            return -(1+np.exp(1j*(a+b))-2*delta*np.exp(1j*a))/(1+np.exp(1j*(a+b))-2*delta*np.exp(1j*b))
        bethe_error=max(abs(np.exp(1j*8*a)-np.prod([S(a,b) for j,b in enumerate(ks) if j!=i]))
                        for i,a in enumerate(ks))
        phi=[]
        for row in bits:
            pos=np.flatnonzero(row);amplitude=0j
            for perm in itertools.permutations(range(3)):
                coeff=np.prod([S(ks[j],ks[i]) for i in range(3) for j in range(i+1,3)
                               if perm.index(i)>perm.index(j)])
                amplitude+=coeff*np.exp(1j*np.dot(ks[list(perm)],pos))
            phi.append(amplitude)
        phi=np.array(phi);born=abs(phi)**2/np.vdot(phi,phi).real
        born_error=float(max(abs(born-p)))
    return dict(anisotropy=delta,energy=energy,
                hamiltonian_eigen_residual=eigen_residual,
                nearest_eigenvalue_gap=nearest_eigenvalue_gap,
                reflection_probability_error=reflection_probability_error,
                kappa_real=float(kap.real),
                kappa_imag=float(kap.imag),
                bethe_equation_error=None if bethe_error is None else float(bethe_error),
                born_probability_error=born_error,matched_pair_error=pair_error,
                adjacent_triple_bethe=float(p@triple),adjacent_triple_pairwise=float(q@triple),
                adjacent_triple_delta=delta_moment,
                nonzero_three_site_gaps=triple_nonzero,
                token_joint_P_00_01_10_11=joint_p,
                token_joint_Q_00_01_10_11=joint_q,
                first_token_marginal=float(p@A),
                second_token_marginal=float(p@B),
                early_token_TV=early_token_tv,
                expected_accepted_proposals_P=2.0,
                expected_accepted_proposals_Q=2.0-early_token_tv,
                pair_law_TV=float(.5*abs(p-q).sum()))

if __name__=='__main__':
    exact_delta=(3+np.sqrt(3))/2
    grid=[1.05,1.1,1.2,1.3,1.4,1.5,1.6,1.8,2.0,2.25,exact_delta,2.5,3.0]
    rows=[compare(x) for x in grid]
    assert rows[10]['pair_law_TV']<1e-12
    print(json.dumps(rows,indent=2))

